The Truncated Octahedral Graph Has Bondage Number Five

For a graph G, its bondage number b(G) is the minimum number of edges whose deletion increases its domination number. Dunbar, Haynes, Teschner, and Volkmann conjectured in 1998 that every nontrivial planar graph satisfies b(G) <= Delta(G) + 1. We show that the truncated octahedral graph T has gamma(T) = 8 and b(T) = 5. Since T is planar and cubic, this gives b(T) = 5 > 4 = Delta(T) + 1 and disproves the conjecture. The finite parts of the verification are exhaustive: the direct verifier checks candidate dominating sets of sizes six, seven, and eight and all 58,905 four-edge sets. The targeted discovery search and an independently written verifier are described, and the complete C++20 verifier is included in the source archive.

==> generate_planar_figure.py <==
#!/usr/bin/env python3
"""Generate the TikZ figure from the edge list using an exact Tutte embedding."""

from fractions import Fraction
from functools import cmp_to_key
from collections import Counter
from pathlib import Path
import sys

N = 24
EDGES = [
    (0,1),(0,2),(0,3),(1,4),(1,5),(2,6),(2,7),(3,4),(3,8),
    (4,9),(5,10),(5,11),(6,11),(6,12),(7,12),(7,13),(8,13),(8,14),
    (9,15),(9,16),(10,16),(10,17),(11,17),(12,18),(13,19),(14,15),
    (14,19),(15,20),(16,20),(17,21),(18,21),(18,22),(19,22),(20,23),
    (21,23),(22,23),
]
OUTER = [0, 1, 5, 11, 6, 2]
OUTER_COORDS = [(0,6),(-6,3),(-6,-3),(0,-6),(6,-3),(6,3)]
DOMINATING = {2,4,5,8,10,13,18,20}
DELETED = {(0,2),(1,4),(1,5),(2,6),(2,7)}


def solve(matrix, rhs):
    """Exact Gauss-Jordan elimination over the rational numbers."""
    a = [[Fraction(x) for x in row] + [Fraction(y)]
         for row, y in zip(matrix, rhs)]
    n = len(a)
    for col in range(n):
        pivot = next(row for row in range(col, n) if a[row][col])
        a[col], a[pivot] = a[pivot], a[col]
        divisor = a[col][col]
        a[col] = [x / divisor for x in a[col]]
        for row in range(n):
            if row == col or not a[row][col]:
                continue
            factor = a[row][col]
            a[row] = [x - factor*y for x, y in zip(a[row], a[col])]
    return [a[i][-1] for i in range(n)]


def tutte_coordinates():
    adjacency = [[] for _ in range(N)]
    for u, v in EDGES:
        adjacency[u].append(v)
        adjacency[v].append(u)
    fixed = {v: (Fraction(x), Fraction(y))
             for v, (x, y) in zip(OUTER, OUTER_COORDS)}
    interior = [v for v in range(N) if v not in fixed]
    position = {v: i for i, v in enumerate(interior)}
    matrix = [[Fraction(0) for _ in interior] for _ in interior]
    bx = [Fraction(0) for _ in interior]
    by = [Fraction(0) for _ in interior]
    for v in interior:
        row = position[v]
        matrix[row][row] = len(adjacency[v])
        for w in adjacency[v]:
            if w in fixed:
                bx[row] += fixed[w][0]
                by[row] += fixed[w][1]
            else:
                matrix[row][position[w]] -= 1
    xs, ys = solve(matrix, bx), solve(matrix, by)
    return fixed | {v: (xs[position[v]], ys[position[v]]) for v in interior}


def orientation(a, b, c):
    return (b[0]-a[0])*(c[1]-a[1]) - (b[1]-a[1])*(c[0]-a[0])


def between(a, b, c):
    return (min(a[0], b[0]) <= c[0] <= max(a[0], b[0]) and
            min(a[1], b[1]) <= c[1] <= max(a[1], b[1]))


def validate_drawing(coords):
    assert len(set(coords.values())) == N
    for i, (a, b) in enumerate(EDGES):
        for c in range(N):
            if c not in (a, b):
                assert not (orientation(coords[a], coords[b], coords[c]) == 0 and
                            between(coords[a], coords[b], coords[c]))
        for c, d in EDGES[i+1:]:
            if len({a,b,c,d}) < 4:
                continue
            o1 = orientation(coords[a], coords[b], coords[c])
            o2 = orientation(coords[a], coords[b], coords[d])
            o3 = orientation(coords[c], coords[d], coords[a])
            o4 = orientation(coords[c], coords[d], coords[b])
            assert not ((o1 > 0) != (o2 > 0) and (o3 > 0) != (o4 > 0))


def validate_faces(coords):
    """Recover the rotation system exactly and check all facial lengths."""
    adjacency = [[] for _ in range(N)]
    for u, v in EDGES:
        adjacency[u].append(v)
        adjacency[v].append(u)

    def half(x, y):
        return 0 if y > 0 or (y == 0 and x >= 0) else 1

    for v in range(N):
        def compare(a, b):
            ax, ay = coords[a][0]-coords[v][0], coords[a][1]-coords[v][1]
            bx, by = coords[b][0]-coords[v][0], coords[b][1]-coords[v][1]
            ha, hb = half(ax, ay), half(bx, by)
            if ha != hb:
                return -1 if ha < hb else 1
            cross = ax*by - ay*bx
            assert cross != 0
            return -1 if cross > 0 else 1
        adjacency[v].sort(key=cmp_to_key(compare))

    seen, face_lengths = set(), []
    directed = [(u, v) for u, v in EDGES] + [(v, u) for u, v in EDGES]
    for start in directed:
        if start in seen:
            continue
        u, v = start
        length = 0
        while (u, v) not in seen:
            seen.add((u, v))
            length += 1
            position = adjacency[v].index(u)
            u, v = v, adjacency[v][(position - 1) % len(adjacency[v])]
        face_lengths.append(length)
    assert len(seen) == 2*len(EDGES)
    assert Counter(face_lengths) == Counter({4: 6, 6: 8})


def emit(coords, output):
    lines = [
        "% Generated by generate_planar_figure.py from the manuscript edge list.",
        "\\begin{tikzpicture}[scale=0.72,",
        "  vertex/.style={circle,draw=black,fill=white,inner sep=0pt,minimum size=4.8mm,font=\\scriptsize},",
        "  dom/.style={vertex,fill=blue!65,text=white},",
        "  every path/.style={line cap=round}]",
    ]
    for v in range(N):
        x, y = coords[v]
        lines.append(f"\\coordinate (v{v}) at ({float(x):.6f},{float(y):.6f});")
    for u, v in EDGES:
        lines.append(f"\\draw[gray!70] (v{u})--(v{v});")
    for u, v in sorted(DELETED):
        lines.append(f"\\draw[red!75!black,very thick] (v{u})--(v{v});")
    for v in range(N):
        style = "dom" if v in DOMINATING else "vertex"
        lines.append(f"\\node[{style}] at (v{v}) {{{v}}};")
    lines.append("\\end{tikzpicture}")
    output.write_text("\n".join(lines) + "\n", encoding="ascii")


def main():
    if len(sys.argv) != 2:
        raise SystemExit("usage: generate_planar_figure.py OUTPUT.tex")
    coords = tutte_coordinates()
    validate_drawing(coords)
    validate_faces(coords)
    # TikZ receives six-decimal coordinates.  Check those emitted coordinates
    # too, so the rendered straight-line drawing has the same guarantees as
    # the exact rational Tutte embedding from which it was rounded.
    rounded = {
        v: (Fraction(f"{float(x):.6f}"), Fraction(f"{float(y):.6f}"))
        for v, (x, y) in coords.items()
    }
    validate_drawing(rounded)
    validate_faces(rounded)
    emit(coords, Path(sys.argv[1]))
    print("VERIFIED: exact and emitted coordinates have 24 distinct vertices; "
          "no vertex-edge incidences or edge crossings; faces=6x4+8x6")


if __name__ == "__main__":
    main()


==> planar_bondage_search.cpp <==
#include <algorithm>
#include <bit>
#include <cstdint>
#include <iostream>
#include <string>
#include <unordered_set>
#include <utility>
#include <vector>

using U64 = std::uint64_t;

struct Graph {
    int n = 0;
    std::vector<U64> adj;
    std::vector<std::pair<int, int>> edges;
    std::vector<std::vector<std::pair<int, int>>> incident;
};

static bool decode_graph6(const std::string& raw, Graph& g) {
    std::string s = raw;
    if (s.rfind(">>graph6<<", 0) == 0) s.erase(0, 10);
    if (s.empty() || static_cast<unsigned char>(s[0]) < 63) return false;
    if (s[0] == '~') return false;  // This search only needs n <= 62.
    const int n = static_cast<unsigned char>(s[0]) - 63;
    if (n <= 0 || n > 40) return false;
    g = Graph{};
    g.n = n;
    g.adj.assign(n, 0);
    std::size_t pos = 1;
    int available = 0, word = 0;
    auto next_bit = [&]() -> int {
        if (available == 0) {
            if (pos >= s.size()) return -1;
            word = static_cast<unsigned char>(s[pos++]) - 63;
            available = 6;
        }
        const int b = (word >> (--available)) & 1;
        return b;
    };
    for (int j = 1; j < n; ++j) {
        for (int i = 0; i < j; ++i) {
            const int b = next_bit();
            if (b < 0) return false;
            if (b) {
                g.adj[i] |= U64{1} << j;
                g.adj[j] |= U64{1} << i;
                g.edges.emplace_back(i, j);
            }
        }
    }
    if (g.edges.size() > 63) return false;
    g.incident.assign(n, {});
    for (int e = 0; e < static_cast<int>(g.edges.size()); ++e) {
        auto [u, v] = g.edges[e];
        g.incident[u].push_back({v, e});
        g.incident[v].push_back({u, e});
    }
    return true;
}

static bool is_connected(const Graph& g) {
    U64 seen = 1, frontier = 1;
    while (frontier) {
        U64 next = 0;
        U64 q = frontier;
        while (q) {
            int v = std::countr_zero(q);
            q &= q - 1;
            next |= g.adj[v];
        }
        next &= ~seen;
        seen |= next;
        frontier = next;
    }
    return std::popcount(seen) == g.n;
}

static bool is_cubic_triangle_free(const Graph& g) {
    for (int v = 0; v < g.n; ++v) {
        if (std::popcount(g.adj[v]) != 3) return false;
        U64 q = g.adj[v];
        while (q) {
            int u = std::countr_zero(q);
            q &= q - 1;
            if (g.adj[u] & g.adj[v]) return false;
        }
    }
    return true;
}

static std::vector<U64> minimum_dominating_sets(const Graph& g, int& gamma) {
    std::vector<U64> closed(g.n);
    for (int v = 0; v < g.n; ++v) closed[v] = g.adj[v] | (U64{1} << v);
    const U64 all = (U64{1} << g.n) - 1;
    const int lower = (g.n + 3) / 4;  // Cubic closed neighborhoods have size four.
    for (int k = lower; k <= g.n; ++k) {
        std::vector<U64> answer;
        U64 comb = (U64{1} << k) - 1;
        const U64 limit = U64{1} << g.n;
        while (comb < limit) {
            U64 dominated = 0, q = comb;
            while (q) {
                int v = std::countr_zero(q);
                q &= q - 1;
                dominated |= closed[v];
                if (dominated == all) break;
            }
            if (dominated == all) answer.push_back(comb);
            const U64 x = comb & -comb;
            const U64 y = comb + x;
            if (y >= limit || y == 0) break;
            comb = (((comb & ~y) / x) >> 1) | y;
        }
        if (!answer.empty()) {
            gamma = k;
            return answer;
        }
    }
    gamma = g.n;
    return {(U64{1} << g.n) - 1};
}

using Bundles = std::vector<std::vector<U64>>;

static Bundles make_bundles(const Graph& g, const std::vector<U64>& domsets) {
    Bundles result;
    result.reserve(domsets.size());
    for (U64 d : domsets) {
        std::vector<U64> bs;
        for (int x = 0; x < g.n; ++x) if (((d >> x) & 1) == 0) {
            U64 b = 0;
            for (auto [y, e] : g.incident[x]) if ((d >> y) & 1) b |= U64{1} << e;
            if (b == 0) {
                std::cerr << "internal error: non-dominating set\n";
                std::exit(2);
            }
            bs.push_back(b);
        }
        std::sort(bs.begin(), bs.end(), [](U64 a, U64 b) {
            int pa = std::popcount(a), pb = std::popcount(b);
            return pa != pb ? pa < pb : a < b;
        });
        bs.erase(std::unique(bs.begin(), bs.end()), bs.end());
        result.push_back(std::move(bs));
    }
    return result;
}

struct DeletionSearch {
    const Bundles& families;
    int budget;
    std::unordered_set<U64> failed;
    U64 witness = 0;

    bool run(U64 chosen) {
        if (failed.contains(chosen)) return false;
        int best = -1;
        std::vector<U64> choices;
        std::size_t best_count = static_cast<std::size_t>(-1);
        for (int i = 0; i < static_cast<int>(families.size()); ++i) {
            bool killed = false;
            std::vector<U64> feasible;
            for (U64 b : families[i]) {
                if ((b & ~chosen) == 0) {
                    killed = true;
                    break;
                }
                U64 enlarged = chosen | b;
                if (std::popcount(enlarged) <= budget) feasible.push_back(enlarged);
            }
            if (killed) continue;
            std::sort(feasible.begin(), feasible.end());
            feasible.erase(std::unique(feasible.begin(), feasible.end()), feasible.end());
            if (feasible.empty()) {
                failed.insert(chosen);
                return false;
            }
            if (feasible.size() < best_count) {
                best_count = feasible.size();
                best = i;
                choices = std::move(feasible);
                if (best_count == 1) break;
            }
        }
        if (best < 0) {
            witness = chosen;
            return true;
        }
        std::sort(choices.begin(), choices.end(), [](U64 a, U64 b) {
            int pa = std::popcount(a), pb = std::popcount(b);
            return pa != pb ? pa < pb : a < b;
        });
        for (U64 next : choices) if (run(next)) return true;
        failed.insert(chosen);
        return false;
    }
};

static void print_edge_mask(const Graph& g, U64 mask) {
    std::cout << "{";
    bool first = true;
    for (int e = 0; e < static_cast<int>(g.edges.size()); ++e) if ((mask >> e) & 1) {
        if (!first) std::cout << ",";
        first = false;
        std::cout << g.edges[e].first << "-" << g.edges[e].second;
    }
    std::cout << "}";
}

int main(int argc, char** argv) {
    const int budget = argc > 1 ? std::stoi(argv[1]) : 4;
    std::string line;
    std::uint64_t read = 0, eligible = 0;
    while (std::getline(std::cin, line)) {
        if (line.empty() || line[0] == '>') continue;
        Graph g;
        if (!decode_graph6(line, g)) continue;
        ++read;
        if (!is_connected(g) || !is_cubic_triangle_free(g)) continue;
        ++eligible;
        int gamma = 0;
        auto domsets = minimum_dominating_sets(g, gamma);
        auto bundles = make_bundles(g, domsets);
        DeletionSearch search{bundles, budget};
        bool small_deletion = search.run(0);
        if (small_deletion && std::getenv("REPORT_SMALL") != nullptr) {
            std::cout << "DELETION graph6=" << line << " n=" << g.n
                      << " gamma=" << gamma << " budget=" << budget << " edges=";
            print_edge_mask(g, search.witness);
            std::cout << "\n";
        }
        if (!small_deletion) {
            std::cout << "CANDIDATE graph6=" << line << " n=" << g.n
                      << " m=" << g.edges.size() << " gamma=" << gamma
                      << " minimum_sets=" << domsets.size()
                      << " no_deletion_at_most=" << budget << "\n";
            std::cout.flush();
        }
        if (eligible % 1000 == 0) {
            std::cerr << "read=" << read << " eligible=" << eligible << " last_gamma=" << gamma
                      << " last_minsets=" << domsets.size() << "\n";
        }
    }
    std::cerr << "DONE read=" << read << " eligible=" << eligible << "\n";
}


==> run_planar_bondage_hpc.sh <==
#!/usr/bin/env bash
set -euo pipefail

root=/home/prs7786/codex-mathco-20260818
plantri="$root/tools/plantri/plantri"
checker="$root/bin/planar_bondage_search"
out="$root/results/planar_bondage"
mkdir -p "$out"

v=${1:?triangulation vertex count required}
parts=${2:-48}

seq 0 $((parts - 1)) | xargs -P "$parts" -I '{}' bash -c '
  set -o pipefail
  part="$1"
  "'$plantri'" -m4 -d -g "'$v'" "${part}/'$parts'" 2>"'$out'/v'$v'.${part}.plantri.log" |
    "'$checker'" 4 >"'$out'/v'$v'.${part}.candidates" 2>"'$out'/v'$v'.${part}.checker.log"
' _ '{}'

cat "$out"/v"$v".*.candidates >"$out"/v"$v".candidates.all
grep -h '^DONE' "$out"/v"$v".*.checker.log >"$out"/v"$v".done
echo "completed v=$v parts=$parts candidates=$(wc -l < "$out/v$v.candidates.all")"


==> verify_planar_bondage_candidate.cpp <==
#include <array>
#include <bit>
#include <cstdint>
#include <iostream>
#include <utility>
#include <vector>

using U64 = std::uint64_t;

static constexpr int N = 24;
static constexpr std::array<std::pair<int, int>, 36> E{{
    {0,1},{0,2},{0,3},{1,4},{1,5},{2,6},{2,7},{3,4},{3,8},
    {4,9},{5,10},{5,11},{6,11},{6,12},{7,12},{7,13},{8,13},{8,14},
    {9,15},{9,16},{10,16},{10,17},{11,17},{12,18},{13,19},{14,15},
    {14,19},{15,20},{16,20},{17,21},{18,21},{18,22},{19,22},{20,23},
    {21,23},{22,23}
}};

static std::array<U64, N> closed_neighborhoods(U64 removed_edges) {
    std::array<U64, N> c{};
    for (int v = 0; v < N; ++v) c[v] = U64{1} << v;
    for (int e = 0; e < static_cast<int>(E.size()); ++e) {
        if ((removed_edges >> e) & 1) continue;
        auto [u, v] = E[e];
        c[u] |= U64{1} << v;
        c[v] |= U64{1} << u;
    }
    return c;
}

static bool dominates(U64 d, const std::array<U64, N>& closed) {
    constexpr U64 all = (U64{1} << N) - 1;
    U64 covered = 0;
    while (d) {
        int v = std::countr_zero(d);
        d &= d - 1;
        covered |= closed[v];
    }
    return covered == all;
}

template<class Function>
static void for_each_k_subset(int universe, int k, Function fn) {
    U64 x = (U64{1} << k) - 1;
    const U64 limit = U64{1} << universe;
    while (x < limit) {
        fn(x);
        U64 low = x & -x;
        U64 ripple = x + low;
        if (ripple >= limit || ripple == 0) break;
        x = (((x & ~ripple) / low) >> 1) | ripple;
    }
}

static void print_vertices(U64 d) {
    std::cout << "{";
    bool first = true;
    while (d) {
        int v = std::countr_zero(d);
        d &= d - 1;
        if (!first) std::cout << ",";
        first = false;
        std::cout << v;
    }
    std::cout << "}";
}

int main() {
    const auto original = closed_neighborhoods(0);
    for (int v = 0; v < N; ++v) {
        if (std::popcount(original[v]) != 4) {
            std::cerr << "not cubic at vertex " << v << "\n";
            return 2;
        }
    }

    for (int k : {6, 7}) {
        std::uint64_t count = 0;
        for_each_k_subset(N, k, [&](U64 d) {
            if (dominates(d, original)) ++count;
        });
        std::cout << "dominating_" << k << "_sets=" << count << "\n";
        if (count != 0) return 3;
    }

    std::vector<U64> minimum_sets;
    for_each_k_subset(N, 8, [&](U64 d) {
        if (dominates(d, original)) minimum_sets.push_back(d);
    });
    std::cout << "dominating_8_sets=" << minimum_sets.size() << "\n";
    if (minimum_sets.size() != 1767) return 4;
    std::cout << "dominating_8_set_witness=";
    print_vertices(minimum_sets.front());
    std::cout << "\n";

    std::uint64_t four_sets = 0;
    std::size_t minimum_survivors = minimum_sets.size();
    U64 hardest_four = 0;
    for_each_k_subset(static_cast<int>(E.size()), 4, [&](U64 f) {
        const auto closed = closed_neighborhoods(f);
        std::size_t survivors = 0;
        for (U64 d : minimum_sets) survivors += dominates(d, closed);
        if (survivors < minimum_survivors) {
            minimum_survivors = survivors;
            hardest_four = f;
        }
        ++four_sets;
    });
    std::cout << "four_edge_sets=" << four_sets << "\n";
    std::cout << "minimum_surviving_8_sets=" << minimum_survivors << "\n";
    if (four_sets != 58905 || minimum_survivors == 0) return 5;

    // Edge indices 1,3,4,5,6 are (0,2),(1,4),(1,5),(2,6),(2,7).
    const U64 five = (U64{1} << 1) | (U64{1} << 3) | (U64{1} << 4)
                   | (U64{1} << 5) | (U64{1} << 6);
    const auto after_five = closed_neighborhoods(five);
    std::size_t surviving_after_five = 0;
    for (U64 d : minimum_sets) {
        surviving_after_five += dominates(d, after_five);
    }
    std::cout << "surviving_8_sets_after_explicit_five="
              << surviving_after_five << "\n";
    if (surviving_after_five != 0) return 6;

    U64 nine_witness = 0;
    for_each_k_subset(N, 9, [&](U64 d) {
        if (nine_witness == 0 && dominates(d, after_five)) nine_witness = d;
    });
    if (nine_witness == 0) return 7;
    std::cout << "dominating_9_set_after_explicit_five=";
    print_vertices(nine_witness);
    std::cout << "\n";

    // A secondary checksum for the four-edge loop.
    std::cout << "hardest_four_mask=" << hardest_four << "\n";
    std::cout << "VERIFIED gamma=8 bondage=5\n";
}


==> verify_planar_bondage_independent.py <==
#!/usr/bin/env python3
"""Independent verifier using bundle supersets rather than edge-deleted graphs."""

from itertools import combinations

N = 24
EDGES = [
    (0,1),(0,2),(0,3),(1,4),(1,5),(2,6),(2,7),(3,4),(3,8),
    (4,9),(5,10),(5,11),(6,11),(6,12),(7,12),(7,13),(8,13),(8,14),
    (9,15),(9,16),(10,16),(10,17),(11,17),(12,18),(13,19),(14,15),
    (14,19),(15,20),(16,20),(17,21),(18,21),(18,22),(19,22),(20,23),
    (21,23),(22,23),
]
ALL_VERTICES = (1 << N) - 1


def subset_mask(items):
    mask = 0
    for item in items:
        mask |= 1 << item
    return mask


def neighborhoods(removed=0):
    closed = [1 << v for v in range(N)]
    for e, (u, v) in enumerate(EDGES):
        if not (removed >> e) & 1:
            closed[u] |= 1 << v
            closed[v] |= 1 << u
    return closed


def dominates(vertices, closed):
    covered = 0
    remaining = vertices
    while remaining:
        bit = remaining & -remaining
        covered |= closed[bit.bit_length() - 1]
        remaining ^= bit
    return covered == ALL_VERTICES


def dominating_sets(k, closed):
    return [subset_mask(c) for c in combinations(range(N), k)
            if dominates(subset_mask(c), closed)]


def bipartite_table():
    adjacency = [set() for _ in range(N)]
    for u, v in EDGES:
        adjacency[u].add(v)
        adjacency[v].add(u)
    parts = [
        {0,4,5,6,7,8,15,16,17,18,19,23},
        {1,2,3,9,10,11,12,13,14,20,21,22},
    ]
    for side, x_part in enumerate(parts):
        y_part = set(range(N)) - x_part
        counts = {6: 0, 7: 0, 8: 0, 9: 0}
        best_reach = {8: 0, 9: 0}
        for a_tuple in combinations(x_part, 3):
            a = set(a_tuple)
            n_a = set().union(*(adjacency[v] for v in a))
            r = len(n_a)
            counts[r] += 1
            forced = y_part - n_a
            if r >= 8:
                for extra in combinations(n_a, 4 - len(forced)):
                    b = forced | set(extra)
                    reach = set().union(*(adjacency[v] for v in b)) - a
                    best_reach[r] = max(best_reach[r], len(reach))
        print(f"part_{side}_triple_counts=" +
              ",".join(f"r{r}:{counts[r]}" for r in (6,7,8,9)))
        print(f"part_{side}_max_reach=r8:{best_reach[8]},r9:{best_reach[9]}")


def bundles(dominating_set):
    answer = set()
    for x in range(N):
        if (dominating_set >> x) & 1:
            continue
        bundle = 0
        for e, (u, v) in enumerate(EDGES):
            if u == x and (dominating_set >> v) & 1:
                bundle |= 1 << e
            elif v == x and (dominating_set >> u) & 1:
                bundle |= 1 << e
        assert bundle
        answer.add(bundle)
    return answer


def main():
    closed = neighborhoods()
    seven = dominating_sets(7, closed)
    eight = dominating_sets(8, closed)
    print(f"dominating_7_sets={len(seven)}")
    print(f"dominating_8_sets={len(eight)}")
    bipartite_table()

    four_masks = [subset_mask(c) for c in combinations(range(len(EDGES)), 4)]
    four_index = {mask: i for i, mask in enumerate(four_masks)}
    survivors = [len(eight)] * len(four_masks)
    bundle_families = []
    all_edges = set(range(len(EDGES)))
    for d in eight:
        family = bundles(d)
        bundle_families.append(family)
        killed = set()
        for bundle in family:
            present = {e for e in range(len(EDGES)) if (bundle >> e) & 1}
            for extra in combinations(all_edges - present, 4 - len(present)):
                killed.add(four_index[bundle | subset_mask(extra)])
        for i in killed:
            survivors[i] -= 1

    print(f"four_edge_sets={len(four_masks)}")
    print(f"minimum_surviving_8_sets={min(survivors)}")

    five_indices = (1, 3, 4, 5, 6)
    five = subset_mask(five_indices)
    surviving_after_five = sum(
        not any(bundle & ~five == 0 for bundle in family)
        for family in bundle_families
    )
    print(f"surviving_8_sets_after_explicit_five={surviving_after_five}")
    nine = subset_mask((0,2,4,6,8,10,13,18,20))
    print(f"nine_set_dominates_after_explicit_five={int(dominates(nine, neighborhoods(five)))}")

    assert len(seven) == 0
    assert len(eight) == 1767
    assert len(four_masks) == 58905
    assert min(survivors) == 5
    assert surviving_after_five == 0
    assert dominates(nine, neighborhoods(five))
    print("VERIFIED gamma=8 bondage=5")


if __name__ == "__main__":
    main()

